StageInteractor: Query-based Object Detector with Cross-stage Interaction

Previous object detectors make predictions based on dense grid points or numerous preset anchors. Most of these detectors are trained with one-to-many label assignment strategies. On the contrary, recent query-based object detectors depend on a sparse set of learnable queries and a series of decoder layers. The one-to-one label assignment is independently applied on each layer for the deep supervision during training. Despite the great success of query-based object detection, however, this one-to-one label assignment strategy demands the detectors to have strong fine-grained discrimination and modeling capacity. To solve the above problems, in this paper, we propose a new query-based object detector with cross-stage interaction, coined as StageInteractor. During the forward propagation, we come up with an efficient way to improve this modeling ability by reusing dynamic operators with lightweight adapters. As for the label assignment, a cross-stage label assigner is applied subsequent to the one-to-one label assignment. With this assigner, the training target class labels are gathered across stages and then reallocated to proper predictions at each decoder layer. On MS COCO benchmark, our model improves the baseline by 2.2 AP, and achieves 44.8 AP with ResNet-50 as backbone, 100 queries and 12 training epochs. With longer training time and 300 queries, StageInteractor achieves 51.1 AP and 52.2 AP with ResNeXt-101-DCN and Swin-S, respectively.

==> gt_perturb_curve.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import json


#plt.rcParams["font.family"] = "Helvetica Neue"
plt.rcParams["figure.figsize"] = (10, 5)
font = {'size': 15}
matplotlib.rc('font', **font)

x_l = 8
x_r = 34
x_inter = 2
max_x = (x_r - x_l) // x_inter

y_l = 8
y_r = 16
interval_num = 8

pertb_mine_stageit_1x = [
    0.13406994789088075,
    0.1415200667150915,
    0.14961944057302506,
    0.1413483640373791,
    0.1499782523889366,
    0.13836680971791404,
    0.13956982368488915,
    0.1421927316857853,
    0.15187941353482456,
    0.10871448759039477,
    0.11415977749508237,
    0.12269145286888426,
    0.11755516004448466,
    0.10436379647968408,
]

# 8: 0.13406994789088075
# 10: 0.1415200667150915
# 12: 0.14961944057302506
# 14: 0.1413483640373791
# 16: 0.1499782523889366
# 18: 0.13836680971791404
# 20: 0.13956982368488915
# 22: 0.1421927316857853
# 24: 0.15187941353482456
# 26: 0.10871448759039477
# 28: 0.11415977749508237
# 30: 0.12269145286888426
# 32: 0.11755516004448466
# 34: 0.10436379647968408

pertb_mine_ddetr_1x = [
    0.10083932528957301, 
    0.10926831166434932,
    0.09849909893793608,
    0.0832086069243227,
    0.10621970355974884,
    0.10967859860218619,
    0.10290579578080766,
    0.0883358677260198,
    0.10311490492503167,
    0.09135790618819967,
    0.09679887071282985,
    0.09207184118793821,
    0.09545120392275963,
    0.09026739900739376,
    0.08841797993692828,
]

# 8: 0.10083932528957301
# 10: 0.10926831166434932
# 12: 0.09849909893793608
# 14: 0.0832086069243227
# 16: 0.10621970355974884
# 18: 0.10967859860218619
# 20: 0.10290579578080766
# 22: 0.0883358677260198
# 24: 0.10311490492503167
# 26: 0.09135790618819967
# 28: 0.09679887071282985
# 30: 0.09207184118793821
# 32: 0.09545120392275963
# 34: 0.09026739900739376
# 36: 0.08841797993692828

pertb_mine_stageit_1x = [i * 100 for i in pertb_mine_stageit_1x]
pertb_mine_ddetr_1x = [i * 100 for i in pertb_mine_ddetr_1x]


curves = dict(
    StageInteractor=[pertb_mine_stageit_1x, 'C0', 1.5, 'AdaMixer'],
    ddetr=[pertb_mine_ddetr_1x, 'C1', 1.5, 'Deformable DETR'],
)

for k in curves:
    item = curves[k]
    
    plt.plot(np.arange(len(item[0])), item[0], color=item[1], linewidth=item[2], label=item[3])



plt.gca().spines['top'].set_visible(False)
plt.gca().spines['right'].set_visible(False)

plt.legend()
plt.xlim(0, max_x)
plt.ylim(y_l, y_r)
plt.xticks(np.arange(0, max_x), np.arange(x_l, x_r, x_inter))
plt.yticks(y_l + np.arange(0, interval_num)*1. / interval_num * (y_r - y_l))
plt.grid(axis='y', alpha=0.3, linestyle='--')

plt.xlabel("Epoch")
plt.ylabel("Instability (%)")

plt.savefig('gt_pertub_curve.pdf')

